A compact non-K\"ahler shrinking Ricci soliton

We construct a gradient shrinking Ricci soliton on the simply-connected eight-manifold $\mathsf{SU}(3)\times_{\mathsf T^2}\mathbb{CP}^1$. This Riemannian manifold is not Einstein, is nowhere locally K\"ahler, is locally irreducible, and is invariant under the effective cohomogeneity one action of $\mathsf{PSU}(3)\times S^1$. This new gradient Ricci soliton is found by first constructing an approximate solution, certifying the residual, and applying a fixed-point theorem.

==> anc/verify.py <==
#!/usr/bin/env python3
"""Reproduce the computer-assisted proof accompanying Tim'sDraft1.tex.

This standalone program accompanies the manuscript; LaTeX does not extract it.
Mathematical identifiers follow the manuscript (ASCII spellings below). No downloaded
data, search output, archived endpoint enclosure, or private repository is
required. All mathematical source payloads below are readable, uncompressed,
and extracted byte-for-byte before execution. They retain their internal
filenames so generated certificates continue to use the same references.

Notation: f0_tilde, f1_sq, f2_sq, ell0, ell1, ell2 and xi_hat denote
tilde(f_0), f_1^2, f_2^2, ell_0, ell_1, ell_2 and hat(xi). F_cap is
the cap forcing, G the arc-length field, S_diag the diagonal of S,
and d the cap radius vector. Cap states use (W1,...,W7) exactly as in
the manuscript, and d and all state Jacobians use that same order.
Physical states use C(Y)=(f0,f1_sq,f2_sq,L0,L1,L2,xi). Endpoint
parameters use (alpha0,alpha1_sq,alpha2_sq) or the omega triple.
Metric and shape components follow increasing geometric indices.

Requirements: Python 3.12, NumPy 2.3.5, and a BigInt-capable Node executable
on PATH (or supplied with --node). The manuscript states the binary64
arithmetic assumptions. Do not run with Python optimization (-O/-OO).

    python -B verify.py
        Full proof replay, including both interval ODE integrations, in a
        temporary directory; prints the two exact bounds and a PASS summary.

    python -B verify.py --output /path/to/new-directory
        Same full replay; retain generated sources, logs, and certificates.
        The directory must be new or empty. L/R integrations run concurrently.

    python -B verify.py --quick
        Check embedded source hashes, exact cap majorants, all orbit Ricci
        components, and the exact curvature box. This does NOT establish the
        two-cap root and does not print a full-proof PASS.

    python -B verify.py --numerics --output numerical-evidence
        Reproduce the numerical refinement, convergence tables and plot data
        using 60-digit Decimal arithmetic. This is exploratory evidence,
        not an interval proof. Node is not required in this mode.

Each extracted mathematical source is checked against its embedded SHA256.
Each run summary records the UTF-8/LF SHA256 of this entry-point file.
The wrapper only manages files/processes
and checks that the resulting constants agree with the manuscript. All
generated files are outputs, not additional publication inputs. No network
access, LaTeX compilation, or PDF generation is performed.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor
from fractions import Fraction
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile
import time

PAYLOADS = {}

# ========================================================================
# Embedded source: w20-conformal-shoot-flag-cap-majorant.py
PAYLOADS['w20-conformal-shoot-flag-cap-majorant.py'] = (
    '79C51155D0AF9DF7A8046B1673C8C8DABC7212F3D21F2F4CE4B73AF5B271E0D5', 'LF', r'''"""EXACT Fraction complex-disk/AD bounds for uniform actual flag cap launch.

All arithmetic that enters assertions is rational. Decimal displays are
supplementary. This certifies a quantitative holomorphic cap disk and Cauchy
Taylor/parameter-derivative remainder constants, NOT a global matching zero.
"""
import json
from fractions import Fraction as F

def rat(x):return x if isinstance(x,F) else F(x)

class Disk:
    __slots__=('c','r')
    def __init__(self,c=0,r=0):
        self.c=rat(c);self.r=rat(r)
        assert self.r>=0
    @staticmethod
    def lift(x):return x if isinstance(x,Disk) else Disk(x)
    def __add__(self,x):
        x=Disk.lift(x);return Disk(self.c+x.c,self.r+x.r)
    __radd__=__add__
    def __neg__(self):return Disk(-self.c,self.r)
    def __sub__(self,x):return self+-Disk.lift(x)
    def __rsub__(self,x):return Disk.lift(x)+-self
    def __mul__(self,x):
        x=Disk.lift(x)
        return Disk(self.c*x.c,abs(self.c)*x.r+abs(x.c)*self.r+self.r*x.r)
    __rmul__=__mul__
    def reciprocal(self):
        assert abs(self.c)>self.r
        den=self.c*self.c-self.r*self.r
        return Disk(self.c/den,self.r/den)
    def __truediv__(self,x):return self*Disk.lift(x).reciprocal()
    def __rtruediv__(self,x):return Disk.lift(x)*self.reciprocal()
    def __pow__(self,n):
        assert isinstance(n,int)
        if n<0:return self.reciprocal()**(-n)
        out=Disk(1)
        for j in range(n):out=out*self
        return out
    def bound(self):return abs(self.c)+self.r

class AD:
    __slots__=('v','grad')
    def __init__(self,v,grad=None):
        self.v=Disk.lift(v);self.grad=[Disk(0) for j in range(7)] if grad is None else grad
    @staticmethod
    def lift(x):return x if isinstance(x,AD) else AD(x)
    @staticmethod
    def variable(v,j):
        grad=[Disk(0) for k in range(7)];grad[j]=Disk(1);return AD(v,grad)
    def __add__(self,x):
        x=AD.lift(x);return AD(self.v+x.v,[a+b for a,b in zip(self.grad,x.grad)])
    __radd__=__add__
    def __neg__(self):return AD(-self.v,[-a for a in self.grad])
    def __sub__(self,x):return self+-AD.lift(x)
    def __rsub__(self,x):return AD.lift(x)+-self
    def __mul__(self,x):
        x=AD.lift(x)
        return AD(self.v*x.v,[a*x.v+self.v*b for a,b in zip(self.grad,x.grad)])
    __rmul__=__mul__
    def reciprocal(self):
        v=self.v.reciprocal()
        return AD(v,[-a*v*v for a in self.grad])
    def __truediv__(self,x):return self*AD.lift(x).reciprocal()
    def __rtruediv__(self,x):return AD.lift(x)*self.reciprocal()
    def __pow__(self,n):
        assert isinstance(n,int)
        if n<0:return self.reciprocal()**(-n)
        out=AD(1)
        for j in range(n):out=out*self
        return out

def a_values(f1_sq,f2_sq):
    """Return (a_1, a_2) from the endpoint equations."""
    return (1/(6*f1_sq)+f1_sq/(24*f2_sq*f2_sq)-F(1,2),
        1/(4*f2_sq)-f1_sq/(24*f2_sq*f2_sq)-F(1,2))

def F_cap(W):
    """The manuscript forcing F_cap in the order (W1,...,W7)."""
    f0_tilde,f1_sq,f2_sq,W4,W5,W6,W7=W
    a1,a2=a_values(f1_sq,f2_sq);ell2=a2+W6;ell1=a1+W5
    ell0=(W4+W7-1)/3;xi_hat=(W7-2*W4-1)/3
    # Derivatives of the cap equilibrium horizontal shape values.
    da2_df2_sq=-1/(4*f2_sq*f2_sq)+f1_sq/(12*f2_sq*f2_sq*f2_sq);da2_df1_sq=-1/(24*f2_sq*f2_sq)
    da1_df2_sq=-f1_sq/(12*f2_sq*f2_sq*f2_sq);da1_df1_sq=-1/(6*f1_sq*f1_sq)+1/(24*f2_sq*f2_sq)
    f2_sq_x=f2_sq*ell2;f1_sq_x=f1_sq*ell1;ell_sq=ell0*ell0+4*ell2*ell2+2*ell1*ell1
    twist=f0_tilde*f0_tilde*(1/(72*f2_sq*f2_sq)+1/(36*f1_sq*f1_sq))
    return [f0_tilde*ell0/2,
        f1_sq_x,
        f2_sq_x,
        -xi_hat*ell0/2+twist+ell_sq/2,
        -xi_hat*ell1/2-f0_tilde*f0_tilde/(36*f1_sq*f1_sq)-da1_df2_sq*f2_sq_x-da1_df1_sq*f1_sq_x,
        -xi_hat*ell2/2-f0_tilde*f0_tilde/(144*f2_sq*f2_sq)-da2_df2_sq*f2_sq_x-da2_df1_sq*f1_sq_x,
        -xi_hat*ell0+2*twist-ell_sq/2]

# State order is exactly (W1,...,W7); d stores (d1,...,d7).
d=[F(1,50),
        F(1,500),
        F(1,500),
        F(1,5),
        F(1,20),
        F(1,20),
        F(1,10)]
epsilon=F(1,10000)
delta=F(1,1000000)
S_diag=[F(0),F(0),F(0),F(0),F(-1),F(-1),F(-3,2)]
parameter_centers={
    'left':[F('2.296157352821'),
        F('0.085184676795'),
        F('0.162557980826')],
    'right':[F('-2.338419627964'),
        F('0.415303147163'),
        F('0.941298586351')]}

def describe(x):
    return dict(exact=str(x),decimal=float(x))

def certify(label,parameters):
    u_ddot,f1_sq,f2_sq=[Disk(v,epsilon) for v in parameters]
    a1,a2=a_values(f1_sq,f2_sq)
    W04=u_ddot-4*a2-2*a1
    W0=[Disk(1),
        f1_sq,
        f2_sq,
        W04,
        Disk(0),
        Disk(0),
        Disk(0)]
    state_discs=[v+Disk(0,r) for v,r in zip(W0,d)]
    assert abs(state_discs[2].c)>state_discs[2].r
    assert abs(state_discs[1].c)>state_discs[1].r
    state_AD=[AD.variable(v,j) for j,v in enumerate(state_discs)]
    forcing_AD=F_cap(state_AD)
    # Zeroth- and first-derivative bounds B^(0), B^(1), in stored state order.
    B0_bounds=[v.v.bound() for v in forcing_AD]
    B1_bounds=[[dv.bound() for dv in v.grad] for v in forcing_AD]
    # Exact Volterra kernel integrals 1/(1-S_jj).
    row_scale=[(1-Sjj)*dj for Sjj,dj in zip(S_diag,d)]
    K=max(f/r for f,r in zip(B0_bounds,row_scale))
    Lambda=max(sum(row[j]*d[j] for j in range(7))/row_scale[i]
                  for i,row in enumerate(B1_bounds))
    rho=F(1,4096);x0=F(1,65536);degree=18
    assert rho*K<1
    assert rho*Lambda<1
    ratio=x0/rho
    remainder=[w*ratio**(degree+1)/(1-ratio) for w in d]
    distance=epsilon-delta
    derivatives=[v/distance for v in remainder]
    second=[2*v/(distance*distance) for v in remainder]
    # Simpler dyadic upper bounds ease external interval-code reuse.
    rem_uniform=F(1,2**78)
    derivative_uniform=F(1,2**64)
    second_uniform=F(1,2**50)
    assert max(remainder)<rem_uniform
    assert max(derivatives)<derivative_uniform
    assert max(second)<second_uniform
    larger_rho=F(1,256);larger_x0=F(1,1024);larger_degree=32
    assert larger_rho*K<1
    assert larger_rho*Lambda<1
    larger_ratio=larger_x0/larger_rho
    larger_rem=[w*larger_ratio**(larger_degree+1)/(1-larger_ratio) for w in d]
    larger_der=[v/distance for v in larger_rem]
    larger_second=[2*v/(distance*distance) for v in larger_rem]
    assert max(larger_rem)<F(1,2**67)
    assert max(larger_der)<F(1,2**54)
    assert max(larger_second)<F(1,2**40)
    # The same bound supports a larger disk when the exact inequalities allow.
    larger=[]
    for exponent in [11,10,9,8]:
        rr=F(1,2**exponent)
        if rr*K<1 and rr*Lambda<1:
            larger.append(dict(rho=describe(rr),selfmap=describe(rr*K),
                               contraction=describe(rr*Lambda)))
    return dict(label=label,parameter_centers=[str(v) for v in parameters],
        parameter_complex_radius=str(epsilon),real_inner_radius=str(delta),
        d=[str(v) for v in d],
        cap_W04_disc=dict(center=str(W04.c),radius=str(W04.r)),
        min_absolute_f2_sq=describe(abs(state_discs[2].c)-state_discs[2].r),
        min_absolute_f1_sq=describe(abs(state_discs[1].c)-state_discs[1].r),
        forcing_bounds=[describe(v) for v in B0_bounds],
        derivative_bounds=[[describe(v) for v in row] for row in B1_bounds],
        weighted_selfmap_constant=describe(K),weighted_lipschitz=describe(Lambda),
        rho=str(rho),selfmap=describe(rho*K),contraction=describe(rho*Lambda),
        x0=str(x0),proper_time='1/256',degree=degree,
        coefficient_tail_bounds=[describe(v) for v in remainder],
        first_parameter_derivative_tail_bounds=[describe(v) for v in derivatives],
        second_parameter_derivative_tail_bounds=[describe(v) for v in second],
        uniform_dyadic_tail_bound=str(rem_uniform),
        uniform_dyadic_first_derivative_bound=str(derivative_uniform),
        uniform_dyadic_second_derivative_bound=str(second_uniform),
        alternate_larger_launch=dict(rho=str(larger_rho),x0=str(larger_x0),
            proper_time='1/32',degree=larger_degree,
            selfmap=describe(larger_rho*K),contraction=describe(larger_rho*Lambda),
            uniform_tail_bound=str(F(1,2**67)),
            uniform_first_parameter_derivative_tail_bound=str(F(1,2**54)),
            uniform_second_parameter_derivative_tail_bound=str(F(1,2**40))),
        also_certified_larger_disks=larger)

if __name__=='__main__':
    print(json.dumps(dict(status='EXACT RATIONAL CAP MAJORANT, NOT A MATCHING ZERO',
        coordinate_order=['W1','W2','W3','W4','W5','W6','W7'],
        cap_certificates=[certify(k,v) for k,v in parameter_centers.items()]),indent=2))
''')

# ========================================================================
# Embedded source: w20-cap-shooting-flag-validator.py
PAYLOADS['w20-cap-shooting-flag-validator.py'] = (
    'B2E38286FEC1BB61FF014938072068AF76A0A536630EAD2141D4BF7E506FB53C', 'LF', r'''"""AUTHOR rigorous interval certificate attempt for the symmetric flag root.

No existence claim unless all explicit final inclusion tests succeed.
Only local arithmetic. IEEE binary64 basic operations are padded outwards.
"""
import math,json,sys,time
from fractions import Fraction
from pathlib import Path
import numpy as np
np.seterr(over='raise',invalid='raise',divide='raise')

def dn(x): return np.nextafter(x,-np.inf)
def up(x): return np.nextafter(x,np.inf)
class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=np.asarray(lo,dtype=float);self.hi=np.asarray(lo if hi is None else hi,dtype=float)
        if np.any(self.lo>self.hi):raise ValueError('reversed interval')
    def __add__(self,o):
        o=iv(o);return I(dn(self.lo+o.lo),up(self.hi+o.hi))
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,o):return self+-iv(o)
    def __rsub__(self,o):return iv(o)+-self
    def __mul__(self,o):
        o=iv(o);v=np.asarray([self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi])
        return I(dn(np.min(v,axis=0)),up(np.max(v,axis=0)))
    __rmul__=__mul__
    def __truediv__(self,o):
        o=iv(o)
        if np.any((o.lo<=0)&(o.hi>=0)):raise ValueError('zero denominator')
        return self*I(dn(1/o.hi),up(1/o.lo))
    def __rtruediv__(self,o):return iv(o)/self
    def __pow__(self,n):
        if n<0:return 1/(self**(-n))
        a=I(1);b=self
        while n:
            if n&1:a=a*b
            b=b*b;n//=2
        return a
    def mag(self):return np.maximum(abs(self.lo),abs(self.hi))
    def out(self):return [self.lo.tolist(),self.hi.tolist()]
    def mid(self):return self.lo/2+self.hi/2
    def radius(self):return up(np.maximum(self.mid()-self.lo,self.hi-self.mid()))
def iv(x):return x if isinstance(x,I) else I(x)
def isum(xs):
    out=I(0)
    for x in xs:out=out+x
    return out
def q(n,denominator=1):return I(n)/denominator

class AD:
    __slots__=('v','g')
    def __init__(self,v,g):self.v=iv(v);self.g=iv(g)
    def cast(self,o):return o if isinstance(o,AD) else AD(o,np.zeros(self.g.lo.shape))
    def __add__(self,o):o=self.cast(o);return AD(self.v+o.v,self.g+o.g)
    __radd__=__add__
    def __neg__(self):return AD(-self.v,-self.g)
    def __sub__(self,o):return self+-self.cast(o)
    def __rsub__(self,o):return self.cast(o)+-self
    def __mul__(self,o):o=self.cast(o);return AD(self.v*o.v,self.g*o.v+self.v*o.g)
    __rmul__=__mul__
    def __truediv__(self,o):
        o=self.cast(o);z=1/o.v;return AD(self.v*z,(self.g-self.v*z*o.g)*z)
    def __rtruediv__(self,o):return self.cast(o)/self
    def __pow__(self,n):
        if n<0:return 1/(self**(-n))
        a=self.cast(1);b=self
        while n:
            if n&1:a=a*b
            b=b*b;n//=2
        return a

class Taylor:
    """Lazy normalized Taylor arithmetic; leaf coefficients are supplied in order."""
    __slots__=('op','a','b','c','zero')
    def __init__(self,op,a=None,b=None,c=None,zero=None):
        self.op,self.a,self.b,self.c,self.zero=op,a,b,([] if c is None else c),zero
    @classmethod
    def leaf(cls,c):return cls('leaf',c=c,zero=c[0]*0)
    def cast(self,o):return o if isinstance(o,Taylor) else Taylor('const',c=[self.zero+o],zero=self.zero)
    def __add__(self,o):return Taylor('add',self,self.cast(o),zero=self.zero)
    __radd__=__add__
    def __neg__(self):return Taylor('neg',self,zero=self.zero)
    def __sub__(self,o):return self+-self.cast(o)
    def __rsub__(self,o):return self.cast(o)+-self
    def __mul__(self,o):return Taylor('mul',self,self.cast(o),zero=self.zero)
    __rmul__=__mul__
    def __truediv__(self,o):return self*Taylor('inv',self.cast(o),zero=self.zero)
    def __rtruediv__(self,o):return self.cast(o)*Taylor('inv',self,zero=self.zero)
    def __pow__(self,n):
        if n<0:return 1/(self**(-n))
        a=self.cast(1);b=self
        while n:
            if n&1:a=a*b
            b=b*b;n//=2
        return a
    def get(self,n):
        if self.op=='leaf':return self.c[n]
        if self.op=='const':return self.c[0] if n==0 else self.zero
        while len(self.c)<=n:
            k=len(self.c)
            if self.op=='add':v=self.a.get(k)+self.b.get(k)
            elif self.op=='neg':v=-self.a.get(k)
            elif self.op=='mul':
                v=self.zero
                for j in range(k+1):v=v+self.a.get(j)*self.b.get(k-j)
            elif self.op=='inv':
                if k==0:v=1/self.a.get(0)
                else:
                    v=self.zero
                    for j in range(1,k+1):v=v+self.a.get(j)*self.c[k-j]
                    v=-v/self.a.get(0)
            else:raise ValueError(self.op)
            self.c.append(v)
        return self.c[n]

def F_cap(W):
    """x dW/dx = S W + x F_cap(W), with x=t^2 and S=diag(S_diag).

    State order is exactly (W1,...,W7): the metric and horizontal
    shape components follow increasing geometric indices.
    """
    f0_tilde,f1_sq,f2_sq,W4,W5,W6,W7=W
    r2=1/(2*f2_sq)-f1_sq/(12*f2_sq*f2_sq);r1=1/(3*f1_sq)+f1_sq/(12*f2_sq*f2_sq)
    ell2=(r2-1)/2+W6;ell1=(r1-1)/2+W5
    ell0=(W4+W7-1)/3;xi_hat=(W7-1-2*W4)/3
    twist_coeff=1/(18*f2_sq*f2_sq)+1/(9*f1_sq*f1_sq)
    dr2_df2_sq=-1/(2*f2_sq*f2_sq)+f1_sq/(6*f2_sq*f2_sq*f2_sq);dr2_df1_sq=-1/(12*f2_sq*f2_sq)
    dr1_df2_sq=-f1_sq/(6*f2_sq*f2_sq*f2_sq);dr1_df1_sq=-1/(3*f1_sq*f1_sq)+1/(12*f2_sq*f2_sq)
    return [f0_tilde*ell0/2,
        f1_sq*ell1,
        f2_sq*ell2,
        (ell0*W4+4*ell2*ell2+2*ell1*ell1+f0_tilde*f0_tilde*twist_coeff/2)/2,
        (-xi_hat*ell1-f0_tilde*f0_tilde/(18*f1_sq*f1_sq)-f2_sq*dr1_df2_sq*ell2-f1_sq*dr1_df1_sq*ell1)/2,
        (-xi_hat*ell2-f0_tilde*f0_tilde/(72*f2_sq*f2_sq)-f2_sq*dr2_df2_sq*ell2-f1_sq*dr2_df1_sq*ell1)/2,
        (-2*xi_hat*ell0-ell0*ell0-4*ell2*ell2-2*ell1*ell1+f0_tilde*f0_tilde*twist_coeff)/2]
S_diag=[0,0,0,0,-1,-1,-1.5]
flow_weights=[I(1),
        q(1,10),
        q(1,10),
        I(10),
        I(1),
        I(1),
        I(10)]
def G(t,W):return [2*t*v+(2*S_diag[i])*W[i]/t for i,v in enumerate(F_cap(W))]
def W_initial(p_hat):
    """W_0 for p_hat=(alpha0,alpha1^2,alpha2^2), or the omega triple."""
    u_ddot,f1_sq,f2_sq=p_hat;r2=1/(2*f2_sq)-f1_sq/(12*f2_sq*f2_sq);r1=1/(3*f1_sq)+f1_sq/(12*f2_sq*f2_sq)
    return [1+0*f2_sq,
        f1_sq,
        f2_sq,
        u_ddot-2*(r2-1)-(r1-1),
        0*f2_sq,
        0*f2_sq,
        0*f2_sq]

def capcoeff(p_hat,N):
    W_series=[Taylor.leaf([x]) for x in W_initial(p_hat)];rhs=F_cap(W_series)
    for n in range(1,N+1):
        vals=[rhs[j].get(n-1)/(n-S_diag[j]) for j in range(7)]
        for j in range(7):W_series[j].c.append(vals[j])
    return [x.c for x in W_series]

def tcoeff(t,W,N,seeds=None):
    if seeds is None:
        W_series=[Taylor.leaf([iv(x)]) for x in W]
        t_series=Taylor.leaf([iv(t),I(1)]+[I(0) for j in range(N)])
    else:
        zero=np.zeros(len(seeds[0].lo))
        W_series=[Taylor.leaf([AD(x,seeds[j])]) for j,x in enumerate(W)]
        t_series=Taylor.leaf([AD(t,zero),AD(1,zero)]+[AD(0,zero) for j in range(N)])
    rhs=G(t_series,W_series)
    for n in range(N):
        vals=[x.get(n)/(n+1) for x in rhs]
        for j in range(7):W_series[j].c.append(vals[j])
    return [x.c for x in W_series]
def peval(c,h):
    z=c[-1]*0
    for x in reversed(c):z=z*h+x
    return z

def rowsum(A):return max(float(isum(I(A[i,j]) for j in range(A.shape[1])).hi) for i in range(A.shape[0]))
def matmul(A,B):
    return [[isum(A[i][k]*B[k][j] for k in range(len(B))) for j in range(len(B[0]))] for i in range(len(A))]
def imagmat(A):return np.asarray([[float(x.mag()) for x in row] for row in A])
def irow(x):return [I(x.lo[j],x.hi[j]) for j in range(len(x.lo))]

def step(t,c,rad,Sens,h,N=10,center_error=None):
    if center_error is not None:assert np.all(center_error<=rad) and np.all(center_error>=0)
    X=[I(dn(c[j]-rad[j]),up(c[j]+rad[j])) for j in range(7)]
    f0=G(I(t),X);Z=[]
    for j in range(7):
        rr=up(2*h*float(f0[j].mag())+1e-15)
        Z.append(I(dn(float(X[j].lo)-rr),up(float(X[j].hi)+rr)))
    for attempt in range(12):
        if any(float(Z[j].lo)<=0 for j in range(3)):return None
        ff=G(I(t,t+h),Z);im=[X[j]+I(0,h)*ff[j] for j in range(7)]
        if all(float(Z[j].lo)<float(im[j].lo) and float(im[j].hi)<float(Z[j].hi) for j in range(7)):break
        Z=[I(dn(min(float(Z[j].lo),float(im[j].lo))-0.1*float(Z[j].hi-Z[j].lo)),
             up(max(float(Z[j].hi),float(im[j].hi))+0.1*float(Z[j].hi-Z[j].lo))) for j in range(7)]
    else:return None
    eye=[I(np.eye(7)[j]) for j in range(7)]
    fd=G(AD(I(t,t+h),np.zeros(7)),[AD(Z[j],eye[j]) for j in range(7)])
    norm=max(float(isum(I(float(v.g.mag()[k]))*flow_weights[k]/flow_weights[j] for k in range(7)).hi) for j,v in enumerate(fd))
    hl=I(h)*norm
    if float(hl.hi)>=0.35:return None
    delta=hl/(1-hl)
    sb=[]
    for j in range(7):
        dvec=[float((delta*flow_weights[j]/flow_weights[k]).hi) for k in range(7)]
        sb.append(I(dn(np.eye(7)[j]-dvec),up(np.eye(7)[j]+dvec)))
    rem=tcoeff(I(t,t+h),Z,N+1,sb)
    pointN=N+6
    remp=tcoeff(I(t,t+h),Z,pointN+1,None)
    cp=tcoeff(I(t),[I(x) for x in c],pointN,None)
    jp=tcoeff(I(t),X,N,eye)
    hp=I(h)**(N+1)
    outs=[peval(cp[j],I(h))+remp[j][pointN+1]*(I(h)**(pointN+1)) for j in range(7)]
    J=[irow(peval(jp[j],I(h)).g+rem[j][N+1].g*hp) for j in range(7)]
    nc=np.asarray([float(x.mid()) for x in outs])
    rr=np.asarray([float(x.radius()) for x in outs])
    nr=[];ne=[]
    for i in range(7):nr.append(float((I(rr[i])+isum(I(float(J[i][k].mag()))*I(rad[k]) for k in range(7))).hi))
    if center_error is not None:
        for i in range(7):ne.append(float((I(rr[i])+isum(I(float(J[i][k].mag()))*I(center_error[k]) for k in range(7))).hi))
        assert np.all(np.asarray(ne)<=np.asarray(nr))
    ns=matmul(J,Sens)
    return nc,np.asarray(nr),ns,dict(h=h,tube=[x.out() for x in Z],hl=float(hl.hi),maxrad=max(nr)),np.asarray(ne)

def certificate_state(t,W):
    """Return C(Y)=(f0,f1^2,f2^2,L0,L1,L2,xi) at arc length t."""
    f0_tilde,f1_sq,f2_sq,W4,W5,W6,W7=W
    r2=1/(2*f2_sq)-f1_sq/(12*f2_sq*f2_sq);r1=1/(3*f1_sq)+f1_sq/(12*f2_sq*f2_sq)
    ell2=(r2-1)/2+W6;ell1=(r1-1)/2+W5;ell0=(W4+W7-1)/3;xi_hat=(W7-1-2*W4)/3
    return [f0_tilde*t,
        f1_sq,
        f2_sq,
        ell0*t+1/t,
        ell1*t,
        ell2*t,
        xi_hat*t+1/t]

def launch(p_hat,parameter_radii,N=32,rho=2.**-8,parameter_gap=99e-6):
    # Quantitative holomorphic cap majorant is a separately pinned dependency.
    # Cap radii (d1,...,d7), in the same order as W.
    d=[q(2,100),
        q(2,1000),
        q(2,1000),
        q(2,10),
        q(5,100),
        q(5,100),
        q(1,10)]
    parameter_gap=q(99,1000000)
    m=3;pd=[AD(I(dn(p_hat[j]-parameter_radii[j]),up(p_hat[j]+parameter_radii[j])),I(np.eye(m)[j])) for j in range(3)]
    co=capcoeff(pd,N);x0=2.**-10;t0=2.**-5
    factor=(I(x0)/I(rho))**(N+1)/(1-I(x0)/I(rho))
    err=[v*factor for v in d]
    vals=[peval(row,I(x0)) for row in co]
    boxes=[v.v+I(-float(err[j].hi),float(err[j].hi)) for j,v in enumerate(vals)]
    sens=[irow(v.g+I(-float((err[j]/parameter_gap).hi),float((err[j]/parameter_gap).hi))) for j,v in enumerate(vals)]
    pc=capcoeff([I(p_hat[j]) for j in range(3)],N)
    pb=[peval(row,I(x0))+I(-float(err[j].hi),float(err[j].hi)) for j,row in enumerate(pc)]
    c=np.asarray([float(v.mid()) for v in pb]);er=np.asarray([float(v.radius()) for v in pb])
    r=np.asarray([float(up(max(c[j]-float(v.lo),float(v.hi)-c[j]))) for j,v in enumerate(boxes)])
    return t0,c,r,sens,dict(cap_error=[float(e.hi) for e in err],N=N,rho=rho,d=[v.out() for v in d],parameter_gap=parameter_gap.out()),er

def integrate(p_hat,parameter_radii,target,maxh=0.025,N=10,trace=None,checkpoint=None):
    t,c,r,Sens,meta,er=launch(p_hat,parameter_radii)
    steps=0;h=t*0.06;start=time.time()
    while t<target:
        allowed=min(h,target-t)
        if allowed==target-t and t>target/2:h=allowed
        else:h=2.**math.floor(math.log2(allowed))
        assert Fraction(t)+Fraction(h)==Fraction(t+h),'nonexact time addition'
        try:out=step(t,c,r,Sens,h,N,er)
        except (ValueError,FloatingPointError,OverflowError):out=None
        if out is None:
            h/=2
            if h<1e-12:raise RuntimeError(('step failure',t,h,r.tolist()))
            continue
        c,r,Sens,info,er=out;t+=h;steps+=1
        if checkpoint is not None:
            Path(checkpoint).write_text(json.dumps(dict(t=t,c=c.tolist(),r=r.tolist(),Sens=[[x.out() for x in row] for row in Sens],er=er.tolist(),steps=steps,meta=meta)),encoding='utf-8')
        if trace is not None:trace.write(json.dumps(dict(t=t,c=c.tolist(),r=r.tolist(),**info))+'\n');trace.flush()
        if steps%40==0:print(json.dumps(dict(kind='progress',t=t,steps=steps,maxrad=max(r),center_error=max(er),elapsed=time.time()-start)),flush=True)
        if max(r)>1:raise RuntimeError(('wrapping',t,r.tolist()))
        h=min(maxh,h*2,t*0.06)
    X=[I(dn(c[j]-r[j]),up(c[j]+r[j])) for j in range(7)]
    vd=[AD(X[j],I([float(Sens[j][k].lo) for k in range(3)],[float(Sens[j][k].hi) for k in range(3)])) for j in range(7)]
    out=certificate_state(I(target),vd)
    cb=[I(dn(c[j]-er[j]),up(c[j]+er[j])) for j in range(7)]
    cout=certificate_state(I(target),cb)
    return [v.v for v in out],[irow(v.g) for v in out],dict(steps=steps,elapsed=time.time()-start,center_out=[v.out() for v in cout],**meta),X

def main():
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('--side',choices=['L','R'],default='L');ap.add_argument('--rad',type=float,default=1e-7)
    ap.add_argument('--order',type=int,default=8);ap.add_argument('--maxh',type=float,default=0.03125)
    ap.add_argument('--output');ap.add_argument('--trace');ap.add_argument('--checkpoint');args=ap.parse_args()
    if args.side=='L':p_hat=[2.2961573528206647,0.08518467679533727,0.16255798082620715];target=1.74836775414244
    else:p_hat=[-2.3384196279638148,0.4153031471626143,0.941298586350894];target=1.7833269868863555
    trace=None if args.trace is None else open(args.trace,'w',encoding='utf-8')
    out,J,meta,X=integrate(p_hat,[args.rad]*3,target,maxh=args.maxh,N=args.order,trace=trace,checkpoint=args.checkpoint)
    result=dict(kind='END',side=args.side,parameters=p_hat,parameter_radius=args.rad,target=target,out=[x.out() for x in out],J=[[x.out() for x in row] for row in J],meta=meta)
    if args.output:Path(args.output).write_text(json.dumps(result,indent=2),encoding='utf-8')
    print(json.dumps(result),flush=True)
if __name__=='__main__':main()
''')

# ========================================================================
# Embedded source: w20-cap-shooting-flag-krawczyk.py
PAYLOADS['w20-cap-shooting-flag-krawczyk.py'] = (
    '5CAD8B0679B68416035D13B1E52933B05A4A660C7E711593EF92B90317CC29E3', 'LF', r'''"""Finite outward Krawczyk check from independently enclosed actual cap flows.

Numerical inverse is used only as an exact binary rational preconditioner.
The companion Fraction recheck repeats every final inclusion inequality.
"""
import json,runpy,sys
from pathlib import Path
import numpy as np
HERE=Path(__file__).parent
V=runpy.run_path(str(HERE/'w20-cap-shooting-flag-validator.py'))
I,iv,isum,AD,dn,up,matmul=map(V.get,['I','iv','isum','AD','dn','up','matmul'])

def physical_rhs(Y):
    """The physical ODE in the certificate chart C(Y)."""
    f0,f1_sq,f2_sq,L0,L1,L2,xi=Y
    return [f0*L0,
        2*f1_sq*L1,
        2*f2_sq*L2,
        -xi*L0+f0*f0/(36*f2_sq*f2_sq)+f0*f0/(18*f1_sq*f1_sq)-1,
        -xi*L1+1/(3*f1_sq)+f1_sq/(12*f2_sq*f2_sq)-f0*f0/(18*f1_sq*f1_sq)-1,
        -xi*L2+1/(2*f2_sq)-f1_sq/(12*f2_sq*f2_sq)-f0*f0/(72*f2_sq*f2_sq)-1,
        -1-L0*L0-4*L2*L2-2*L1*L1]

def extend_right(row,time_radius):
    Y=[I(*v) for v in row['out']];r=I(time_radius)
    f=physical_rhs(Y);Z=[]
    for j in range(7):
        rad=float((2*r*I(float(f[j].mag()))+I(1e-14)).hi)
        Z.append(I(dn(float(Y[j].lo)-rad),up(float(Y[j].hi)+rad)))
    for attempt in range(10):
        im=[Y[j]+I(-time_radius,time_radius)*v for j,v in enumerate(physical_rhs(Z))]
        if all(float(Z[j].lo)<float(im[j].lo) and float(im[j].hi)<float(Z[j].hi) for j in range(7)):break
        Z=[I(dn(min(float(Z[j].lo),float(im[j].lo))-0.1*float(Z[j].hi-Z[j].lo)),up(max(float(Z[j].hi),float(im[j].hi))+0.1*float(Z[j].hi-Z[j].lo))) for j in range(7)]
    else:raise RuntimeError('right endpoint time tube failed')
    assert min(float(Z[j].lo) for j in range(3))>0
    eye=[I(np.eye(7)[j]) for j in range(7)]
    A=[v.g for v in physical_rhs([AD(Z[j],eye[j]) for j in range(7)])]
    norm=max(float(isum(I(v) for v in row.mag()).hi) for row in A)
    assert 0<=float((r*norm).lo) and float((r*norm).hi)<1,'right terminal-time variational denominator'
    delta=r*norm/(1-r*norm)
    S=[[I(*x) for x in row] for row in row['J']]
    snorm=max(float(isum(I(float(x.mag())) for x in rr).hi) for rr in S)
    err=float((delta*snorm).hi)
    Sout=[[x+I(-err,err) for x in rr] for rr in S]
    return Z,Sout,physical_rhs(Z),dict(time_radius=time_radius,norm=norm,delta=delta.out(),sensitivity_increment=err,tube=[x.out() for x in Z])

def main():
    left=json.loads((HERE/'w20-cap-shooting-flag-L-certificate.json').read_text())
    right=json.loads((HERE/'w20-cap-shooting-flag-R-certificate.json').read_text())
    assert left['parameter_radius']==right['parameter_radius']
    rad=left['parameter_radius'];rads=[rad]*7
    g=json.loads((HERE/'w20-conformal-shoot-flag-symmetric-root-guidance.json').read_text())
    C=[[I(v) for v in row] for row in g['approximate_inverse']]
    L=[[I(*v) for v in row] for row in left['J']]
    Z,R,rt,ext=extend_right(right,rad)
    signs=[-1,-1,-1,1,1,1,1]
    J=[L[i]+[signs[i]*v for v in R[i]]+[signs[i]*rt[i]] for i in range(7)]
    lc=[I(*v) for v in left['meta']['center_out']]
    rc=[I(*v) for v in right['meta']['center_out']]
    F=[lc[i]+signs[i]*rc[i] for i in range(7)]
    left_family=[lc[i]+isum(L[i][j]*I(-rad,rad) for j in range(3)) for i in range(7)]
    corr=[-isum(C[i][k]*F[k] for k in range(7)) for i in range(7)]
    E=[[I(1 if i==j else 0)-isum(C[i][k]*J[k][j] for k in range(7)) for j in range(7)] for i in range(7)]
    K=[corr[i]+isum(E[i][j]*I(-rad,rad) for j in range(7)) for i in range(7)]
    norms=[float(isum(I(float(E[i][j].mag()))*I(rads[j])/I(rads[i]) for j in range(7)).hi) for i in range(7)]
    inclusion=all(-rads[i]<float(K[i].lo) and float(K[i].hi)<rads[i] for i in range(7))
    contraction=max(norms)<1
    out=dict(status='PASS' if inclusion and contraction else 'FAIL',
        parameters=left['parameters']+right['parameters']+[right['target']],left_fixed_time=left['target'],radii=rads,
        center_residual=[v.out() for v in F],preconditioner=[[v.out() for v in row] for row in C],
        left_family_mean_value_box=[v.out() for v in left_family],
        jacobian=[[v.out() for v in row] for row in J],correction=[v.out() for v in corr],
        defect_matrix=[[v.out() for v in row] for row in E],krawczyk_offsets=[v.out() for v in K],
        contraction_rows=norms,right_time_extension=ext,strict_inclusion=inclusion,strict_contraction=contraction)
    (HERE/'w20-cap-shooting-flag-krawczyk-certificate.json').write_text(json.dumps(out,indent=2),encoding='utf-8')
    print(json.dumps(out,indent=2))
    if not inclusion or not contraction:sys.exit(1)
if __name__=='__main__':main()
''')

# ========================================================================
# Embedded source: w20-cap-shooting-flag-rational-check.py
PAYLOADS['w20-cap-shooting-flag-rational-check.py'] = (
    '003789A5048AD1D7FD746038F27C6218B147E3752AF15B7F2F4B069536805BA6', 'LF', r'''"""Independent exact Fraction recheck of the finite final root inequalities.

This does not replace the interval ODE/analytic-cap proof. It checks parameter
containment, every trace time step, and all finite Newton matrix operations.
"""
import json,sys
from fractions import Fraction as F
from pathlib import Path
HERE=Path(__file__).parent
def rat(x):return F.from_float(x) if isinstance(x,float) else F(x)
class R:
    def __init__(self,a,b=None):self.a=rat(a);self.b=rat(a if b is None else b);assert self.a<=self.b
    @staticmethod
    def lift(x):return x if isinstance(x,R) else R(x)
    def __add__(self,x):x=R.lift(x);return R(self.a+x.a,self.b+x.b)
    __radd__=__add__
    def __neg__(self):return R(-self.b,-self.a)
    def __sub__(self,x):return self+-R.lift(x)
    def __mul__(self,x):
        x=R.lift(x);v=[self.a*x.a,self.a*x.b,self.b*x.a,self.b*x.b];return R(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,x):
        x=R.lift(x);assert not x.a<=0<=x.b;return self*R(1/x.b,1/x.a)
    def mag(self):return max(abs(self.a),abs(self.b))
    def contains(self,x):return self.a<=x.a and x.b<=self.b
def sm(xs):
    z=R(0)
    for x in xs:z=z+x
    return z
def main():
    K=json.loads((HERE/'w20-cap-shooting-flag-krawczyk-certificate.json').read_text())
    C=[[R(*x) for x in row] for row in K['preconditioner']]
    J=[[R(*x) for x in row] for row in K['jacobian']]
    F_match=[R(*x) for x in K['center_residual']];r=[rat(x) for x in K['radii']]
    L=json.loads((HERE/'w20-cap-shooting-flag-L-certificate.json').read_text())
    RR=json.loads((HERE/'w20-cap-shooting-flag-R-certificate.json').read_text())
    signs=[-1,-1,-1,1,1,1,1]
    for i in range(7):
        exact=R(*L['meta']['center_out'][i])+signs[i]*R(*RR['meta']['center_out'][i])
        assert F_match[i].contains(exact)
        for j in range(3):assert J[i][j].contains(R(*L['J'][i][j]))
    E=[[R(int(i==j))-sm(C[i][k]*J[k][j] for k in range(7)) for j in range(7)] for i in range(7)]
    corr=[-sm(C[i][k]*F_match[k] for k in range(7)) for i in range(7)]
    box=[corr[i]+sm(E[i][j]*R(-r[j],r[j]) for j in range(7)) for i in range(7)]
    contraction=[sum(E[i][j].mag()*r[j]/r[i] for j in range(7)) for i in range(7)]
    for i in range(7):
        assert R(*K['correction'][i]).contains(corr[i])
        assert R(*K['krawczyk_offsets'][i]).contains(box[i])
        for j in range(7):assert R(*K['defect_matrix'][i][j]).contains(E[i][j])
        assert -r[i]<box[i].a and box[i].b<r[i]
        assert contraction[i]<1
        assert contraction[i]<=rat(K['contraction_rows'][i])
    assert max(contraction)<F(1,10)
    assert max(box[i].mag()/r[i] for i in range(7))<F(1,10)
    centers={'L':[F('2.296157352821'),
        F('0.085184676795'),
        F('0.162557980826')],
             'R':[F('-2.338419627964'),
        F('0.415303147163'),
        F('0.941298586351')]}
    step_counts={};parameter_margins={}
    assembly_centers=centers['L']+centers['R']+[F('1.783326986886')]
    assembly_margins=[]
    for p,c,rr in zip(K['parameters'],assembly_centers,r):
        margin=F(1,10**6)-abs(rat(p)-c)-rr
        assert margin>0;assembly_margins.append(str(margin))
    assert F(174836,100000)<=rat(K['left_fixed_time'])<=F(174838,100000)
    geom=[(F(8128,10000),F(8129,10000)),
        (F(2870,10000),F(2871,10000)),
        (F(4875,10000),F(4876,10000)),
        (F(1154,10000),F(1155,10000)),
        (F(2406,10000),F(2408,10000)),
        (F(3207,10000),F(3209,10000)),
        (F(-1,10000),F(1,10000))]
    geometry_margins=[]
    for side in ['L','R']:
        row=json.loads((HERE/f'w20-cap-shooting-flag-{side}-certificate.json').read_text())
        margins=[]
        for p,c in zip(row['parameters'],centers[side]):
            margin=F(1,10**6)-abs(rat(p)-c)-rat(row['parameter_radius']);assert margin>0;margins.append(str(margin))
        parameter_margins[side]=margins
        if side=='L':
            for i,(bounds,wide) in enumerate(zip(geom,K['left_family_mean_value_box'])):
                exact=R(*row['meta']['center_out'][i])+sm(R(*row['J'][i][j])*R(-rat(row['parameter_radius']),rat(row['parameter_radius'])) for j in range(3))
                assert R(*wide).contains(exact)
                assert bounds[0]<rat(wide[0]) and rat(wide[1])<bounds[1]
                geometry_margins.append([str(rat(wide[0])-bounds[0]),str(bounds[1]-rat(wide[1]))])
        lines=[json.loads(x) for x in (HERE/f'w20-cap-shooting-flag-{side}-trace.jsonl').read_text().splitlines()]
        t=F(1,32)
        for line in lines:
            assert t+rat(line['h'])==rat(line['t'])
            assert line['h']>0 and line['hl']<0.35
            assert all(x[0]>0 for x in line['tube'][:3])
            t=rat(line['t'])
        assert t==rat(row['target']);assert len(lines)==row['meta']['steps'];step_counts[side]=len(lines)
    out=dict(status='EXACT FRACTION PASS',
        scope='Final Newton algebra, strict inclusion/contraction, cap parameter containment and exact trace times; ODE enclosures remain the pinned validator proof/code dependency.',
        contraction_upper_bounds=[str(x) for x in contraction],
        normalized_offset_upper_bounds=[str(box[i].mag()/r[i]) for i in range(7)],
        common_strict_contraction_bound='1/10',common_strict_normalized_inclusion_bound='1/10',
        parameter_inner_margins=parameter_margins,assembly_seven_box_margins=assembly_margins,
        fixed_time_exact=str(rat(K['left_fixed_time'])),fixed_time_bridge='1C6E833810618BAB3194D341C13D39FA5FAEF58795DA8AFA0BE2F9DCA2B8220A',
        geometry_box_margins=geometry_margins,step_counts=step_counts)
    (HERE/'w20-cap-shooting-flag-rational-certificate.json').write_text(json.dumps(out,indent=2),encoding='utf-8')
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()
''')

# ========================================================================
# Embedded source: w20-conformal-shoot-flag-symmetric-root-guidance.json
PAYLOADS['w20-conformal-shoot-flag-symmetric-root-guidance.json'] = (
    '7FB62EE434FA9293E6C6C505BA15DB91DA8EF1F3A094B1DFFB3C4733B9FE2D6E', 'CRLF', r'''{
  "left_fixed_time": 1.74836775414244,
  "parameter_order": [
    "alpha0",
    "alpha1_sq",
    "alpha2_sq",
    "omega0",
    "omega1_sq",
    "omega2_sq",
    "T_R"
  ],
  "physical_state_order": [
    "f0",
    "f1_sq",
    "f2_sq",
    "L0",
    "L1",
    "L2",
    "xi"
  ],
  "parameters": [
    2.2961573528206647,
    0.08518467679533727,
    0.16255798082620715,
    -2.3384196279638148,
    0.4153031471626143,
    0.941298586350894,
    1.78332698688636
  ],
  "residual": [
    -9.992007221626409e-16,
    1.9984014443252818e-15,
    2.220446049250313e-15,
    -8.548717289613705e-15,
    2.1371793224034263e-15,
    8.326672684688674e-16,
    -1.176836406102666e-14
  ],
  "residual_norm": 1.505849332702895e-14,
  "jacobian": [
    [
      0.23821666063254096,
      1.193443261576892,
      6.220913573869047,
      -0.25616476947837424,
      -0.1472823079743939,
      -0.2887288555468736,
      0.09384139176594579
    ],
    [
      0.005567774523099875,
      0.6595459873518794,
      -0.8224691971513438,
      0.03828471077622977,
      -0.1822545722611866,
      0.0855141063475571,
      0.13816244698230798
    ],
    [
      0.06191929133092589,
      0.4030974562052305,
      0.33946692463205913,
      0.05476160510780353,
      0.16941426992460754,
      -0.09469890377101266,
      0.3127789451235168
    ],
    [
      0.3470609642875878,
      -0.30102616686797723,
      9.0836601215198,
      0.3201973093242835,
      -0.19690578040542248,
      0.3722755733175459,
      -0.47729958554237706
    ],
    [
      -0.0308161180803293,
      -1.9296407285974064,
      -2.959016032436765,
      -0.1748898271458989,
      -0.8218469559219254,
      -0.31720267023687126,
      -0.18357414322307264
    ],
    [
      0.09797134903010085,
      0.8445283840925759,
      -0.830991410618439,
      -0.10500386592719031,
      -0.27739023790286294,
      -0.57987236451952,
      -0.11364810068265088
    ],
    [
      -0.6870522424048984,
      -5.346191714194945,
      -5.38179206416226,
      -0.6693298564929563,
      -1.6445570385597337,
      -1.479885707196834,
      -1.5407860686445194
    ]
  ],
  "approximate_inverse": [
    [
      -0.1846285152155681,
      -5.194284139307512,
      -3.0766751811272113,
      0.00402836597042339,
      3.0332408795388996,
      2.351106909472231,
      -1.63763564627639
    ],
    [
      0.044953096473688024,
      0.582257624956417,
      -0.3402677617763441,
      -0.03523532195919104,
      -0.3078186565151053,
      0.22101477533966368,
      0.017162310583415243
    ],
    [
      0.08238433282832067,
      0.12533174047329435,
      0.19404706002147953,
      0.051617338648429725,
      -0.09317909456865185,
      -0.12277188259428297,
      0.05981502974108289
    ],
    [
      -1.9173202048536941,
      2.448957613594829,
      4.217094032682582,
      1.4365023600237767,
      -1.07603758674364,
      0.6150496484572718,
      0.5967341568861425
    ],
    [
      -0.18256723674772532,
      -2.536351409763531,
      -0.3620550918827167,
      -0.2884179452513875,
      -0.3103521931462058,
      0.28900020517295805,
      -0.20704627183750585
    ],
    [
      0.2711905188106934,
      0.32815195227330113,
      -2.4244158724507088,
      -0.21319968196387842,
      0.46374053821870187,
      -0.8556018266228035,
      -0.372311385713248
    ],
    [
      0.4058818720197249,
      1.1862523147269142,
      2.757880625784902,
      -0.17124355866648572,
      0.39425725594315514,
      -1.1402902891310123,
      0.13210263679780393
    ]
  ],
  "singular_values": [
    13.186494789162067,
    5.471102169528553,
    1.3044669748245765,
    0.5412789136839627,
    0.4567733865462959,
    0.24115034696882767,
    0.1086307724276924
  ],
  "left_state": [
    0.8128287770487455,
    0.2870431801551887,
    0.4875175937386461,
    0.11545038072416325,
    0.24066491826568048,
    0.3207873409511714,
    -4.773959005888173e-15
  ],
  "right_state": [
    0.8128287770487465,
    0.2870431801551867,
    0.4875175937386439,
    -0.1154503807241718,
    -0.24066491826567835,
    -0.32078734095117056,
    -6.994405055138486e-15
  ],
  "left": {
    "metrics": [
      0.8128287770487455,
      0.2870431801551887,
      0.4875175937386461,
      0.4875175937386461
    ],
    "shape": [
      0.11545038072416325,
      0.24066491826568048,
      0.3207873409511714,
      0.3207873409511714
    ],
    "time": 1.74836775414244,
    "xi": -4.773959005888173e-15,
    "nu": 1.8799295810602146,
    "u_ddot": 0.24174579393799078,
    "scalar": 4.224118976316785,
    "mode": [
      0.8187285504414453,
      0.10528276454599883
    ],
    "horizontal_defect": -0.6879920073221035,
    "antisymmetry": 0.0,
    "consistency": [
      -1.1457501614131615e-13,
      4.0878411766698264e-13
    ]
  },
  "right": {
    "metrics": [
      0.8128287770487465,
      0.2870431801551867,
      0.4875175937386439,
      0.4875175937386439
    ],
    "shape": [
      -0.1154503807241718,
      -0.24066491826567835,
      -0.32078734095117056,
      -0.32078734095117056
    ],
    "time": 1.78332698688636,
    "xi": -6.994405055138486e-15,
    "nu": -1.879929581060204,
    "u_ddot": 0.24174579393799167,
    "scalar": 4.2241189763168006,
    "mode": [
      0.803931663324861,
      -0.10337998836795992
    ],
    "horizontal_defect": -0.6879920073221011,
    "antisymmetry": 0.0,
    "consistency": [
      2.48245868306185e-13,
      -3.1666336219871027e-13
    ]
  }
}
''')

# ========================================================================
# Embedded source: w20-conformal-compare-flag-general-box.js
PAYLOADS['w20-conformal-compare-flag-general-box.js'] = (
    '6B091C30D4B1DD1EC4C5B5AE66845CA3046261135FD7DB697B18469A802DA8EC', 'LF', r'''// Exact BigInt rational interval certificate; no floating arithmetic.
// This separate certificate allows xi in [-1,1]/10000 at any regular time.
// Run with node, or call flagGeneralBox() in an ordinary JS runtime.
function flagGeneralBox() {
  const gcd=(a,b)=>{a=a<0n?-a:a;b=b<0n?-b:b;while(b)[a,b]=[b,a%b];return a;};
  const r=(a,b=1n)=>{a=BigInt(a);b=BigInt(b);if(!b)throw Error('zero denominator');if(b<0n){a=-a;b=-b;}let g=gcd(a,b);return[a/g,b/g];};
  const add=(x,y)=>r(x[0]*y[1]+y[0]*x[1],x[1]*y[1]);
  const neg=x=>[-x[0],x[1]],sub=(x,y)=>add(x,neg(y));
  const mul=(x,y)=>r(x[0]*y[0],x[1]*y[1]);
  const div=(x,y)=>{if(!y[0])throw Error('zero divisor');return r(x[0]*y[1],x[1]*y[0]);};
  const cmp=(x,y)=>{let z=x[0]*y[1]-y[0]*x[1];return z<0n?-1:z>0n?1:0;};
  const I=(a,b=a)=>[r(a),r(b)],dec=(a,b)=>[r(a,10000),r(b,10000)];
  const plus=(x,y)=>[add(x[0],y[0]),add(x[1],y[1])];
  const minus=(x,y)=>plus(x,[neg(y[1]),neg(y[0])]);
  const times=(x,y)=>{let z=[mul(x[0],y[0]),mul(x[0],y[1]),mul(x[1],y[0]),mul(x[1],y[1])].sort(cmp);return[z[0],z[3]];};
  const over=(x,y)=>{if(cmp(y[0],r(0))<=0&&cmp(y[1],r(0))>=0)throw Error('interval contains zero');return times(x,[div(r(1),y[1]),div(r(1),y[0])]);};
  const square=x=>{if(cmp(x[0],r(0))<0)throw Error('this certificate only squares nonnegative intervals');return[mul(x[0],x[0]),mul(x[1],x[1])];};
  const scale=(x,n,d=1)=>times(x,[r(n,d),r(n,d)]);
  const outward=x=>{const M=1000000n;const floor=z=>{let a=z[0]*M,b=z[1],v=a/b;return a<0n&&a%b?v-1n:v;};const ceil=z=>-floor(neg(z));return[floor(x[0]).toString(),ceil(x[1]).toString()];};
  const f0=dec(8128,8129),f1_sq=dec(2870,2871),f2_sq=dec(4875,4876);
  const L0=dec(1154,1155),L1=dec(2406,2408),L2=dec(3207,3209);
  const one=I(1),f0_sq=square(f0),f1_pow4=square(f1_sq),f2_pow4=square(f2_sq);
  const xi=dec(-1,1),trL=plus(plus(scale(L2,4),scale(L1,2)),L0);
  const nu=minus(trL,xi);
  const r2=minus(over(one,scale(f2_sq,2)),over(f1_sq,scale(f2_pow4,12)));
  const r1=plus(over(one,scale(f1_sq,3)),over(f1_sq,scale(f2_pow4,12)));
  const R0=plus(over(f0_sq,scale(f2_pow4,36)),over(f0_sq,scale(f1_pow4,18)));
  const L_sq=plus(square(L0),plus(scale(square(L2),4),scale(square(L1),2)));
  const S_o=minus(plus(scale(r2,4),scale(r1,2)),R0);
  const rho_perp=plus(minus(minus(I(7),S_o),L_sq),times(xi,trL)),rho0=minus(one,times(nu,L0));
  const rho2=minus(one,times(nu,L2)),rho1=minus(one,times(nu,L1));
  const K0=plus(minus(minus(one,R0),square(L0)),times(xi,L0));
  const K2=plus(minus(plus(minus(one,r2),over(f0_sq,scale(f2_pow4,72))),square(L2)),times(xi,L2));
  const K1=plus(minus(plus(minus(one,r1),over(f0_sq,scale(f1_pow4,18))),square(L1)),times(xi,L1));
  const output={};
  for(const[k,v]of Object.entries({xi,trL,nu,r1,r2,R0,rho_perp,rho0,rho1,rho2,K0,K1,K2}))output[k]=outward(v);
  // Every output integer has the common positive denominator 1000000.
  const expected={xi:['-100','100'],trL:['1879400','1880700'],nu:['1879300','1880800'],r1:['1261629','1262111'],r2:['924760','925047'],R0:['522461','522932'],rho_perp:['756647','760332'],rho0:['782767','783129'],rho1:['547103','547841'],rho2:['396451','397309'],K0:['463716','464234'],K1:['125155','126201'],K2:['10537','11042']};
  if(JSON.stringify(output)!==JSON.stringify(expected))throw Error('certificate mismatch');
  if(!(cmp(rho_perp[1],rho0[0])<0&&cmp(rho_perp[0],rho2[1])>0&&cmp(rho_perp[0],rho1[1])>0))throw Error('normal Ricci not separated');
  for(const k of[K0,K1,K2])if(cmp(k[0],r(0))<=0)throw Error('nonpositive radial curvature');
  return output;
}
if(typeof module!=='undefined'&&module.exports)module.exports=flagGeneralBox;
if(typeof require!=='undefined'&&require.main===module)console.log(JSON.stringify(flagGeneralBox(),null,2));
''')

# ========================================================================
# Embedded source: w20-ode-multitwist-flag-nomizu-check.py
PAYLOADS['w20-ode-multitwist-flag-nomizu-check.py'] = (
    'C620B3DCE37E79B3A21294258A3DF125867084ADD8E409BCB449A28319E5F859', 'LF', r'''"""Independent exact Nomizu computation for the B301 flag cap audit.

No source-code import, numerical evaluation, or computer-algebra dependency.
The reductive complement in su(3)+R is spanned by the six unnormalized
root matrices and the central generator.  Isotropy is H1+Z,H2+Z.
Laurent polynomials are exact dictionaries over Q in (f0^2,f1^2,f2^2,f3^2).
The tangent basis is ordered as (m0,m1,m2,m3); horizontal roots are (13),(12),(23).
"""
from fractions import Fraction as F

ZERO = (0, 0, 0, 0)

def add(*polys):
    d = {}
    for p in polys:
        for m, c in p.items():
            d[m] = d.get(m, F(0)) + c
    return {m: c for m, c in d.items() if c}

def scale(p, c):
    return {m: v*c for m, v in p.items() if v*c}

def mul(p, q):
    d = {}
    for m, c in p.items():
        for n, v in q.items():
            k = tuple(a+b for a, b in zip(m, n))
            d[k] = d.get(k, F(0)) + c*v
    return {m: c for m, c in d.items() if c}

def mono(coef=1, powers=ZERO):
    return {powers: F(coef)} if coef else {}

def divmono(p, q):
    assert len(q) == 1
    n, c = next(iter(q.items()))
    return {tuple(a-b for a,b in zip(m,n)): v/c for m,v in p.items()}

def matrix():
    return [[0j for j in range(3)] for i in range(3)]

def bracket(A, B):
    return [[sum(A[i][k]*B[k][j]-B[i][k]*A[k][j] for k in range(3))
             for j in range(3)] for i in range(3)]

roots = [(0,2),(0,1),(1,2)]
H1,H2,Z = matrix(),matrix(),matrix()
mat = [Z]
for i,j in roots:
    X, Y = matrix(), matrix()
    X[i][j],X[j][i] = 1,-1
    Y[i][j],Y[j][i] = 1j,1j
    mat.extend([X,Y])
H1[0][0],H1[1][1] = 1j,-1j
H2[1][1],H2[2][2] = 1j,-1j
mat.extend([H1,H2]) # Z,X1,Y1,X2,Y2,X3,Y3,H1,H2; isotropy at indices 7,8.

def integer(x):
    assert x == round(x)
    return int(round(x))

def decompose(A):
    result = [0]*9
    for j,(a,b) in enumerate(roots):
        result[2*j+1] = integer(A[a][b].real)
        result[2*j+2] = integer(A[a][b].imag)
    result[7] = integer(A[0][0].imag)
    result[8] = -integer(A[2][2].imag)
    # H1 = (H1+Z)-Z, similarly H2.
    result[0] = -result[7]-result[8]
    reconstructed = [[sum(result[k]*mat[k][i][j] for k in range(9))
                      for j in range(3)] for i in range(3)]
    assert reconstructed == A
    return result

C = [[decompose(bracket(A,B)) for B in mat] for A in mat]
assert C[1][2] == [-4,0,0,0,0,0,0,2,2]
assert C[3][4] == [-2,0,0,0,0,0,0,2,0]
assert C[5][6] == [-2,0,0,0,0,0,0,0,2]

metric = [mono(1,(1,0,0,0))]
for j in range(1,4):
    power = tuple(int(i==j) for i in range(4))
    metric.extend([mono(12,power),mono(12,power)])

Gamma = [[[{} for c in range(7)] for b in range(7)] for a in range(7)]
for a in range(7):
    for b in range(7):
        for c in range(7):
            Gamma[a][b][c] = add(mono(F(C[a][b][c],2)),
                divmono(add(scale(metric[b],F(C[c][a][b],2)),
                            scale(metric[a],F(C[c][b][a],2))),metric[c]))

# Ric_ab = sum_i (R(E_i,E_a)E_b)^i.  No orthonormal-basis
# conversion is needed: this is the trace of X -> R(X,E_a)E_b.
Ric = [[{} for b in range(7)] for a in range(7)]
for a in range(7):
    for b in range(7):
        terms = []
        for i in range(7):
            for k in range(7):
                terms.append(mul(Gamma[a][b][k],Gamma[i][k][i]))
                terms.append(scale(mul(Gamma[i][b][k],Gamma[a][k][i]),-1))
                terms.append(scale(Gamma[k][b][i],-C[i][a][k]))
            terms.append(mono(-sum(C[i][a][h]*C[h][b][i] for h in (7,8))))
        Ric[a][b] = add(*terms)

# Horizontal squared radii and b_i in the order (m1,m2,m3).
f_sq = [mono(1,tuple(int(i==j) for i in range(4))) for j in range(1,4)]
f0_sq = mono(1,(1,0,0,0))
denom = mul(mul(f_sq[0],f_sq[1]),f_sq[2])
b_root = [F(1,3),F(1,6),F(1,6)]
pred = []
for i in range(3):
    j,k = [x for x in range(3) if x != i]
    R_i = add(divmono(mono(F(1,2)),f_sq[i]),
             scale(divmono(add(mul(f_sq[i],f_sq[i]),scale(mul(f_sq[j],f_sq[j]),-1),
                               scale(mul(f_sq[k],f_sq[k]),-1)),denom),F(1,12)))
    R_i = add(R_i,scale(divmono(f0_sq,mul(f_sq[i],f_sq[i])),-b_root[i]**2/2))
    pred.extend([mul(metric[2*i+1],R_i)]*2)
vertical = {}
for i in range(3):
    vertical=add(vertical,scale(divmono(mul(f0_sq,f0_sq),mul(f_sq[i],f_sq[i])),b_root[i]**2/2))
pred.insert(0,vertical)
for a in range(7):
    for b in range(7):
        residual = add(Ric[a][b],scale(pred[a],-1) if a==b else {})
        assert not residual,(a,b,residual)

print('PASS: all 49 orbit Ricci components match the claimed full formulas exactly.')
print('Primitive projected brackets: -4 Z,-2 Z,-2 Z; Q root norms 12.')
print('Curvature coefficients in (m1,m2,m3) order: (b1,b2,b3)=(1/3,1/6,1/6).')
print('Method: exact Laurent-polynomial Nomizu curvature, including isotropy action.')
''')


# Embedded source: numerical-exploration.py
PAYLOADS['numerical-exploration.py'] = (
    'C21200AAA71DD6318DED087A3E743B5D82A857F69E6D1CF3900A17E190035F88', 'LF', r'''"""Numerical refinement and convergence evidence; this is not an interval proof.

Uses the manuscript's cap recurrence and regular equations, evaluated with
60-digit Decimal arithmetic. The fixed-inverse Newton iteration starts at
the manuscript centre rounded to six decimal places. No historical search
output is treated as an error bound. Only Python and the verifier's NumPy
dependency are needed. The PGFPlots figure source can be compiled separately.
"""
import csv
from decimal import Decimal as D, localcontext
import json
from pathlib import Path
import runpy
import time

HERE = Path(__file__).resolve().parent
FLOW = runpy.run_path(str(HERE / "w20-cap-shooting-flag-validator.py"))
Taylor, F_cap = FLOW["Taylor"], FLOW["F_cap"]
W_initial, physical, peval = (
    FLOW["W_initial"], FLOW["certificate_state"], FLOW["peval"])
S = [D(0), D(0), D(0), D(0), D(-1), D(-1), -D(3)/2]
PARAMETER_ORDER = ["alpha0", "alpha1_sq", "alpha2_sq",
                   "omega0", "omega1_sq", "omega2_sq", "T_R"]
STATE_ORDER = ["f0", "f1_sq", "f2_sq", "L0", "L1", "L2", "xi"]


def inputs():
    # Exact binary rational inputs of the manuscript, not decimal surrogates.
    pairs = [(5170486699273585, 51), (6138202858770513, 56),
             (2928384247500027, 54), (-5265652882566845, 51),
             (116897443675459, 48), (4239231962734261, 52),
             (2007847688405285, 50)]
    return D(1968487091515621)/D(2)**50, [D(n)/D(2)**k for n, k in pairs]


def cap_coefficients(p_hat, order=32):
    leaves = [Taylor.leaf([v]) for v in W_initial(p_hat)]
    rhs = F_cap(leaves)
    for n in range(1, order+1):
        terms = [rhs[j].get(n-1)/(D(n)-S[j]) for j in range(7)]
        for j, v in enumerate(terms):
            leaves[j].c.append(v)
    return [v.c for v in leaves]


def time_coefficients(t, W, order):
    leaves = [Taylor.leaf([v]) for v in W]
    clock = Taylor.leaf([t, D(1)] + [D(0)]*order)
    rhs = [2*clock*v+2*S[j]*leaves[j]/clock
           for j, v in enumerate(F_cap(leaves))]
    for n in range(order):
        terms = [v.get(n)/D(n+1) for v in rhs]
        for j, v in enumerate(terms):
            leaves[j].c.append(v)
    return [v.c for v in leaves]


def curve_sample(t, W):
    """Metric coefficients and inward potential derivative, regular at t=0."""
    f0_tilde, f1_sq, f2_sq, W4, W5, W6, _ = W
    a1 = 1/(6*f1_sq)+f1_sq/(24*f2_sq*f2_sq)-D(1)/2
    a2 = 1/(4*f2_sq)-f1_sq/(24*f2_sq*f2_sq)-D(1)/2
    # L0-xi=t*W4: cancel the singular 1/t terms algebraically.
    u_prime = t*(W4+2*(a1+W5)+4*(a2+W6))
    return [t, t*f0_tilde, f1_sq.sqrt(), f2_sq.sqrt(), u_prime]


def integrate(p_hat, target, order=24, max_step=None, record=False):
    if max_step is None:
        max_step = D(1)/32
    t = D(1)/32
    coefficients = cap_coefficients(p_hat)
    W = [peval(row, t*t) for row in coefficients]
    samples = []
    if record:
        samples.append([D(0), D(0), p_hat[1].sqrt(), p_hat[2].sqrt(), D(0)])
        for k in range(1, 17):
            s = t*D(k)/16
            z = [peval(row, s*s) for row in coefficients]
            samples.append(curve_sample(s, z))
    steps = 0
    while t < target:
        h = min(max_step, t/4, target-t)
        W = [peval(row, h) for row in time_coefficients(t, W, order)]
        t += h
        steps += 1
        if min(W[:3]) <= 0:
            raise ArithmeticError("Numerical trajectory left the positive cone")
        if record:
            samples.append(curve_sample(t, W))
    return physical(t, W), samples, steps


def residual(p_hat, order=24, max_step=None, record=False):
    T_L, _ = inputs()
    left, ls, nl = integrate(p_hat[:3], T_L, order, max_step, record)
    right, rs, nr = integrate(p_hat[3:6], p_hat[6], order, max_step, record)
    values = [left[j] - (right[j] if j < 3 else -right[j])
              for j in range(7)]
    return values, dict(left=left, right=right, steps=[nl, nr],
                        left_samples=ls, right_samples=rs)


def norm(values):
    return max(abs(v) for v in values)


def serial(value):
    if isinstance(value, D):
        return str(value)
    if isinstance(value, dict):
        return {k: serial(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [serial(v) for v in value]
    return value


def figure_source(left, right, T_L, T_R):
    """Standalone vector plot; plotting does not run as part of the proof."""
    plot_max = 1.12*max(abs(float(value))
                        for row in left+right for value in row[1:])
    header = r"""\documentclass[tikz,border=3pt]{standalone}
\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\begin{document}
\begin{tikzpicture}
\begin{axis}[width=14.7cm,height=7.1cm,xmin=0,ymin=0,
 xmax=TOTAL_TIME,ymax=PLOT_MAX,ytick distance=0.5,
 xlabel={Normal arc length \(t\)},ylabel={Function value},
 tick label style={font=\small},label style={font=\small},
 axis lines=left,grid=major,grid style={black!10},clip=true,
 legend style={at={(0.02,0.98)},anchor=north west,draw=none,font=\small},
 legend cell align=left]
"""
    header = header.replace("TOTAL_TIME", f"{float(T_L+T_R):.12g}")
    header = header.replace("PLOT_MAX", f"{plot_max:.12g}")
    styles = ["blue!75!black,solid", "orange!85!black,dashed",
              "green!45!black,dashdotted", "violet!80!black,solid"]
    chunks = [header]
    # Separate cap curves preserve the numerical mismatch at the meeting point.

    def add_curves(j, style, label=None):
        for side, rows in (("left", left), ("right", list(reversed(right)))):
            points = []
            for row in rows:
                t = row[0] if side == "left" else T_L+T_R-row[0]
                # The potential derivative changes sign under t=T_L+T_R-s.
                value = -row[j] if side == "right" and j == 4 else row[j]
                points.append(f"({float(t):.12g},{float(value):.12g})")
            legend = "" if side == "left" else ",forget plot"
            chunks.append(r"\addplot[thick,"+style+legend+"] coordinates {\n"
                          +"\n".join(points)+"\n};\n")
            if side == "left" and label is not None:
                chunks.append(r"\addlegendentry{"+label+"}\n")

    for j, (style, label) in enumerate(zip(styles,
            [r"\(f_0\)", r"\(f_1\)", r"\(f_2=f_3\)", r"\(u'\)"]), 1):
        add_curves(j, style, label)
    chunks.append(r"\draw[black!55,densely dotted] (axis cs:"
                  +str(float(T_L))+r",0) -- (axis cs:"
                  +str(float(T_L))+","+f"{plot_max:.12g}"
                  +r") node[below,font=\small]{\(T_L\)};"+"\n"
                  +r"\end{axis}\end{tikzpicture}\end{document}"+"\n")
    return "".join(chunks)


def main():
    started = time.monotonic()
    with localcontext() as ctx:
        ctx.prec = 60
        T_L, p0 = inputs()
        source = json.loads((HERE /
            "w20-conformal-shoot-flag-symmetric-root-guidance.json").read_text())
        C = [[D.from_float(v) for v in row]
             for row in source["approximate_inverse"]]
        p = [v.quantize(D("0.000001")) for v in p0]
        initial = p[:]
        history = []
        for k in range(8):
            f, _ = residual(p, 24)
            correction = [-sum(C[i][j]*f[j] for j in range(7))
                          for i in range(7)]
            history.append(dict(iteration=k, residual_inf=norm(f),
                                correction_inf=norm(correction), parameters=p[:]))
            print(f"Refinement {k}: residual {norm(f):.6E}", flush=True)
            if norm(f) < D("1e-28"):
                break
            p = [v+dv for v, dv in zip(p, correction)]
        else:
            raise ArithmeticError("Numerical refinement did not converge")
        reference, data = residual(p0, 30, D(1)/64, record=True)
        study = []
        for order in (12, 18, 24, 30):
            f, detail = residual(p0, order, D(1)/32)
            row = dict(order=order, max_step=D(1)/32,
                       residual_inf=norm(f),
                       difference_from_reference_inf=norm(
                           [a-b for a, b in zip(f, reference)]),
                       steps=detail["steps"])
            study.append(row)
            print(f"Order {order}: residual {norm(f):.6E}; change "
                  f"{row['difference_from_reference_inf']:.6E}", flush=True)
        refined_check, _ = residual(p, 30, D(1)/64)
        result = dict(
            status="NUMERICAL EVIDENCE ONLY; NOT AN INTERVAL CERTIFICATE",
            method="60-digit Decimal Taylor integration; fixed-inverse Newton refinement",
            decimal_precision=60, cap_order=32, launch_time=D(1)/32,
            step_rule="h=min(max_step,t/4,target-t)",
            parameter_order=PARAMETER_ORDER, state_order=STATE_ORDER,
            curve_columns=["side", "t", "f0", "f1", "f2", "u_prime"],
            curve_orientation="Global arc length t; right inward u_prime is negated",
            T_L=T_L, manuscript_parameters=p0, initial_guess=initial,
            refinement=history, refined_parameters=p,
            refined_check_residual_inf=norm(refined_check),
            refined_distance_from_manuscript_inf=norm([a-b for a,b in zip(p,p0)]),
            convergence=study,
            reference=dict(order=30,max_step=D(1)/64,residual=reference,
                           residual_inf=norm(reference),
                           left_state=data["left"],right_state=data["right"]),
            elapsed_seconds=round(time.monotonic()-started,2))
        (HERE/"numerical-evidence.json").write_text(
            json.dumps(serial(result),indent=2)+"\n",encoding="utf-8")
        with (HERE/"numerical-parameters.csv").open("w",newline="",encoding="utf-8") as out:
            writer=csv.writer(out)
            writer.writerow(["parameter","manuscript_input","initial_guess","refined_value"])
            writer.writerows(zip(PARAMETER_ORDER,map(str,p0),map(str,initial),map(str,p)))
        with (HERE/"numerical-convergence.csv").open("w",newline="",encoding="utf-8") as out:
            fields=["order","max_step","residual_inf","difference_from_reference_inf"]
            writer=csv.DictWriter(out,fieldnames=fields,extrasaction="ignore")
            writer.writeheader();writer.writerows(serial(study))
        with (HERE/"numerical-refinement.csv").open("w",newline="",encoding="utf-8") as out:
            fields=["iteration","residual_inf","correction_inf"]
            writer=csv.DictWriter(out,fieldnames=fields,extrasaction="ignore")
            writer.writeheader();writer.writerows(serial(history))
        with (HERE/"numerical-candidate.csv").open("w",newline="",encoding="utf-8") as out:
            writer=csv.writer(out)
            writer.writerow(["side","t","f0","f1","f2","u_prime"])
            for side,rows in (("L",data["left_samples"]),("R",data["right_samples"])):
                for row in rows:
                    t=row[0] if side=="L" else T_L+p0[6]-row[0]
                    u_prime = row[4] if side == "L" else -row[4]
                    writer.writerow([side,str(t)]+[str(v) for v in row[1:4]]
                                    +[str(u_prime)])
        (HERE/"numerical-candidate.tex").write_text(
            figure_source(data["left_samples"],data["right_samples"],T_L,p0[6]),
            encoding="utf-8")
        print(json.dumps(serial(result),indent=2))


if __name__ == "__main__":
    main()
''')

# Embedded source: numerical-discovery.json
PAYLOADS['numerical-discovery.json'] = (
    '64DF98401C43CD644BC9DD6CAF73A0D137EEB9096DD8B792E0264F608F824328', 'LF', r'''{
  "status": "ARCHIVED NUMERICAL OBSERVATIONS; NOT RIGOROUS BOUNDS",
  "date": "2026-10-30",
  "method": "Full three-horizontal-coefficient shooting to first xi=0; cap series and adaptive Dormand-Prince 5(4); damped least squares with central-difference Jacobian.",
  "seed": 8103,
  "number_of_starts": 16,
  "cap_parameter_order": [
    "potential_normal_Hessian",
    "f1_sq",
    "f2_sq",
    "f3_sq"
  ],
  "search_coordinates": "Logs of the six positive horizontal coefficients, left potential Hessian c_L, and log(-c_R/c_L).",
  "first_four_ranges": {
    "cap_log_perturbation": [
      -0.35,
      0.35
    ],
    "left_Hessian_perturbation": [
      -0.2,
      0.2
    ],
    "log_Hessian_ratio": [
      -0.3,
      0.3
    ]
  },
  "remaining_twelve_ranges": {
    "cap_log_perturbation": [
      -1.2,
      1.2
    ],
    "left_Hessian": [
      0.05,
      3.8
    ],
    "log_Hessian_ratio": [
      -1.5,
      1.5
    ]
  },
  "runs": [
    {
      "run": 0,
      "outcome": "new candidate",
      "iterations": 9,
      "residual_l2": 8.718316136805467e-11,
      "initial_left": [
        1.4036419066443027,
        0.27213170124047387,
        0.14164175415331468,
        0.11858459252174797
      ],
      "initial_right": [
        -1.151356998465702,
        0.7499079574960309,
        0.46142271559496884,
        0.6797761838221323
      ],
      "final_left": [
        2.2961573524198773,
        0.08518467693115236,
        0.16255798092821097,
        0.16255798092821072
      ],
      "final_right": [
        -2.3384196272069158,
        0.4153031473138327,
        0.94129858671549,
        0.9412985867154849
      ],
      "left_xi_zero_time": 1.7483677545808922,
      "right_xi_zero_time": 1.7833269862521899
    },
    {
      "run": 1,
      "outcome": "known Kahler control",
      "iterations": 6,
      "residual_l2": 7.903982384896744e-10,
      "initial_left": [
        1.6725413944197296,
        0.3872930764715462,
        0.21580966130791135,
        0.16610867493226236
      ],
      "initial_right": [
        -1.5673814416100038,
        1.00132576725406,
        0.4606307639705095,
        0.5599717607171729
      ],
      "final_left": [
        1.5798151792139263,
        0.33333333341094,
        0.16666668615244795,
        0.1666666472617825
      ],
      "final_right": [
        -1.579815178651631,
        1.0000000000320215,
        0.49999994783202995,
        0.5000000522084376
      ],
      "left_xi_zero_time": 1.644348167485161,
      "right_xi_zero_time": 1.667905106348221
    },
    {
      "run": 2,
      "outcome": "known Kahler control",
      "iterations": 7,
      "residual_l2": 5.169971042698997e-10,
      "initial_left": [
        1.5724219178106487,
        0.2879938256398046,
        0.151677295104764,
        0.12210861789852079
      ],
      "initial_right": [
        -1.3570638962344033,
        0.8270438928535574,
        0.4147841277354222,
        0.5598670433954727
      ],
      "final_left": [
        1.5798151790780905,
        0.3333333334171261,
        0.1666666793164909,
        0.1666666541135602
      ],
      "final_right": [
        -1.57981517852087,
        0.9999999999679998,
        0.4999999661803471,
        0.5000000338204521
      ],
      "left_xi_zero_time": 1.644348167510488,
      "right_xi_zero_time": 1.6679051063578425
    },
    {
      "run": 3,
      "outcome": "boundary, nonzero residual",
      "iterations": 29,
      "residual_l2": 9.823840671171071e-05,
      "initial_left": [
        1.5041139975249194,
        0.2783306846817147,
        0.15916327362847288,
        0.2201165887385668
      ],
      "initial_right": [
        -1.9035851631401708,
        1.367698616333782,
        0.4674522846846483,
        0.43392101559704255
      ],
      "final_left": [
        0.001,
        0.8736510783199825,
        0.08629642351324193,
        0.6907170448696647
      ],
      "final_right": [
        -0.001054993556129242,
        0.8742199467027431,
        0.6911673480857989,
        0.08634847371260916
      ],
      "left_xi_zero_time": 1.5080851592891666,
      "right_xi_zero_time": 1.508301596796335
    },
    {
      "run": 4,
      "outcome": "new candidate",
      "iterations": 9,
      "residual_l2": 1.9849453308879795e-10,
      "initial_left": [
        3.371192065804835,
        0.21888976171206023,
        0.24835576641774307,
        0.053592057386799175
      ],
      "initial_right": [
        -0.7972009563058082,
        0.7047797987857355,
        0.25182704122037725,
        1.0618561426298017
      ],
      "final_left": [
        2.2961573519932776,
        0.0851846769851843,
        0.16255798093901583,
        0.1625579809389727
      ],
      "final_right": [
        -2.338419627073938,
        0.4153031472092264,
        0.9412985867271371,
        0.9412985867268481
      ],
      "left_xi_zero_time": 1.748367754545973,
      "right_xi_zero_time": 1.7833269862950245
    },
    {
      "run": 5,
      "outcome": "boundary, nonzero residual",
      "iterations": 29,
      "residual_l2": 0.00015130609799024415,
      "initial_left": [
        3.2046792399094635,
        0.14902690193534374,
        0.0599929754148537,
        0.2669641269228838
      ],
      "initial_right": [
        -8.88870852736653,
        2.8114798570760677,
        0.5486491935375646,
        0.2877632714976247
      ],
      "final_left": [
        0.001,
        0.8736375805322427,
        0.08630137643145823,
        0.6907016776530922
      ],
      "final_right": [
        -0.001382862774795115,
        0.874283172893784,
        0.691212419795399,
        0.08636051807856243
      ],
      "left_xi_zero_time": 1.5080889442466303,
      "right_xi_zero_time": 1.508354414552218
    },
    {
      "run": 6,
      "outcome": "new candidate",
      "iterations": 13,
      "residual_l2": 1.5619484822741584e-09,
      "initial_left": [
        1.739154613795117,
        0.10699815882232379,
        0.0636642264190447,
        0.4532017622227349
      ],
      "initial_right": [
        -1.8837051905511009,
        0.3966224260073234,
        0.6740560418361495,
        0.5995282015691432
      ],
      "final_left": [
        2.2961573501352754,
        0.08518467737794334,
        0.1625579810609445,
        0.1625579809301115
      ],
      "final_right": [
        -2.3384196251570812,
        0.4153031472281987,
        0.9412985872021334,
        0.9412985853429386
      ],
      "left_xi_zero_time": 1.7483677538142186,
      "right_xi_zero_time": 1.7833269858785732
    },
    {
      "run": 7,
      "outcome": "known Kahler control",
      "iterations": 13,
      "residual_l2": 2.7575316636317327e-10,
      "initial_left": [
        3.3605320643742944,
        0.27447723285396364,
        0.12243226855724365,
        0.19920147056990106
      ],
      "initial_right": [
        -8.306219687978562,
        0.9232716043355604,
        0.9231040363601485,
        0.1694117929666623
      ],
      "final_left": [
        1.5798151790313384,
        0.3333333334283291,
        0.16666665996382007,
        0.16666667346955658
      ],
      "final_right": [
        -1.579815178483732,
        0.9999999999671136,
        0.5000000181134396,
        0.49999998186648303
      ],
      "left_xi_zero_time": 1.6443481675134204,
      "right_xi_zero_time": 1.667905106361598
    },
    {
      "run": 8,
      "outcome": "known Kahler control",
      "iterations": 26,
      "residual_l2": 4.660620092594944e-10,
      "initial_left": [
        1.246016362829401,
        0.10217883351630583,
        0.5462897546552264,
        0.2176852206462146
      ],
      "initial_right": [
        -0.3780083198113999,
        1.6646293921760875,
        0.5385193705085245,
        0.3766855753865741
      ],
      "final_left": [
        1.5798151790582002,
        0.33333333342188637,
        0.16666667811296543,
        0.16666665531850205
      ],
      "final_right": [
        -1.5798151785050603,
        0.9999999999676081,
        0.4999999694078512,
        0.5000000305840707
      ],
      "left_xi_zero_time": 1.64434816751174,
      "right_xi_zero_time": 1.6679051063594368
    },
    {
      "run": 9,
      "outcome": "new candidate",
      "iterations": 9,
      "residual_l2": 1.88274803079516e-08,
      "initial_left": [
        2.3266769004928047,
        0.7877827485302834,
        0.1450651482703631,
        0.32025898435491407
      ],
      "initial_right": [
        -9.59370171860532,
        1.3081628140547727,
        0.1758954340505008,
        1.6513240637716677
      ],
      "final_left": [
        2.2961573722676047,
        0.08518467792548166,
        0.1625579793779297,
        0.16255798056347212
      ],
      "final_right": [
        -2.3384196196155713,
        0.4153031582910063,
        0.9412985873399486,
        0.9412985916356241
      ],
      "left_xi_zero_time": 1.7483677456249558,
      "right_xi_zero_time": 1.7833269685752497
    },
    {
      "run": 10,
      "outcome": "boundary, nonzero residual",
      "iterations": 29,
      "residual_l2": 9.571111473505408e-05,
      "initial_left": [
        3.210951129581146,
        0.7052361592732433,
        0.42330111323820624,
        0.057047356858871905
      ],
      "initial_right": [
        -6.22260038576482,
        1.9203395059484125,
        0.23218075118540896,
        1.1162138443620235
      ],
      "final_left": [
        0.001,
        0.8736559350230483,
        0.6907216551903309,
        0.08629592623547366
      ],
      "final_right": [
        -0.001015453846716824,
        0.8742101649796366,
        0.08634665362563974,
        0.6911602333241079
      ],
      "left_xi_zero_time": 1.5080816672345985,
      "right_xi_zero_time": 1.508297759277852
    },
    {
      "run": 11,
      "outcome": "known Kahler control",
      "iterations": 9,
      "residual_l2": 1.4810947145038137e-08,
      "initial_left": [
        2.230359662979915,
        0.29431891616607186,
        0.13193834832827778,
        0.11946742980311584
      ],
      "initial_right": [
        -1.0026496200951052,
        0.8999146090168596,
        0.8057338280951449,
        0.17937925074875943
      ],
      "final_left": [
        1.5798151861188714,
        0.33333333176601665,
        0.16666633904468,
        0.1666669938766336
      ],
      "final_right": [
        -1.5798151841339103,
        1.0000000001928488,
        0.5000008802809159,
        0.499999122835019
      ],
      "left_xi_zero_time": 1.6443481670457833,
      "right_xi_zero_time": 1.6679051057857928
    },
    {
      "run": 12,
      "outcome": "known Kahler control",
      "iterations": 13,
      "residual_l2": 1.9436706694722863e-10,
      "initial_left": [
        3.4123416612474644,
        0.4009580866029587,
        0.1570132455787146,
        0.06400112573681889
      ],
      "initial_right": [
        -9.115020535001657,
        2.489855541809859,
        0.4958680210717488,
        0.3395068043235763
      ],
      "final_left": [
        1.5798151790162898,
        0.3333333334319281,
        0.1666666714898053,
        0.1666666619446433
      ],
      "final_right": [
        -1.5798151784717749,
        0.9999999999668127,
        0.49999998717785865,
        0.5000000127953507
      ],
      "left_xi_zero_time": 1.6443481675143654,
      "right_xi_zero_time": 1.6679051063628068
    },
    {
      "run": 13,
      "outcome": "known Kahler control",
      "iterations": 15,
      "residual_l2": 1.587098861217342e-08,
      "initial_left": [
        1.2640406211506885,
        0.3536986164730409,
        0.07180937310167959,
        0.3006473331325244
      ],
      "initial_right": [
        -0.3525351506550785,
        0.7921902066508475,
        0.8590879471972903,
        0.20074073873994683
      ],
      "final_left": [
        1.5798151880805364,
        0.3333333312489498,
        0.16666633975523565,
        0.1666669930375357
      ],
      "final_right": [
        -1.5798151856623224,
        1.0000000001141758,
        0.5000008786594856,
        0.49999912537180113
      ],
      "left_xi_zero_time": 1.6443481669528517,
      "right_xi_zero_time": 1.6679051056325782
    },
    {
      "run": 14,
      "outcome": "known Kahler control",
      "iterations": 17,
      "residual_l2": 1.0124589299983076e-09,
      "initial_left": [
        2.8960461458241467,
        0.424103369949548,
        0.3101253211942192,
        0.06105505025824059
      ],
      "initial_right": [
        -12.619900122488305,
        2.526089968809096,
        0.8726559298172313,
        1.4521020603753751
      ],
      "final_left": [
        1.5798151791677426,
        0.3333333333955271,
        0.16666669132994655,
        0.1666666420937557
      ],
      "final_right": [
        -1.5798151785919865,
        0.9999999999694316,
        0.4999999339499535,
        0.5000000660909782
      ],
      "left_xi_zero_time": 1.644348167504946,
      "right_xi_zero_time": 1.6679051063506263
    },
    {
      "run": 15,
      "outcome": "known Kahler control",
      "iterations": 11,
      "residual_l2": 3.743700683704188e-09,
      "initial_left": [
        2.464632477081391,
        0.698780187070572,
        0.2700627732769564,
        0.13520060213997817
      ],
      "initial_right": [
        -0.7665577026628477,
        2.0733380170464666,
        0.7690028946812741,
        0.5646016484448498
      ],
      "final_left": [
        1.5798151804881988,
        0.33333333307923796,
        0.16666658131536585,
        0.16666675201440265
      ],
      "final_right": [
        -1.5798151796407183,
        0.9999999999949599,
        0.5000002293775734,
        0.4999997712529223
      ],
      "left_xi_zero_time": 1.6443481674221327,
      "right_xi_zero_time": 1.6679051062442851
    }
  ],
  "source_sha256": {
    "w20-conformal-shoot-flag-numerical-candidate.md": "7F8EA9EBE92FB3B47C17303449BE639DF750618F333F71237F9D53B6281F99FE",
    "w20-conformal-shoot-flag-guide.py": "EC61FE74A9545F1E68A8F3661F0A1892E4DF028C8BEF83E29F03ED3D377C07D8",
    "w20-conformal-shoot-seven-guide.py": "D0EFFDE15554026B3E88B4F10FF6C7BFA4BFE69F4F22ED63BE3D9E0FA177D07B",
    "w20-conformal-shoot-flag-fullmatch-search.jsonl": "2B5AD486DB4C5343EF06F659011B795C9CAD7373CDBB05CB55D27CEA9CFD559F",
    "w20-conformal-shoot-flag-candidate-recheck.py": "8177691E4DA63EB9A04E950DF3F82BD91A57E7EDD10C805D05F75D970C60BD24",
    "w20-conformal-shoot-flag-candidate-recheck.json": "E209D6EB67169EA235622F3A660D911CFDF446B8837AA5E2E107E74FC46BB7C5",
    "w20-conformal-shoot-flag-symmetric-root-guide.py": "C74D53F52E974E416718D030F3C8A6E02B028BE3D43AA4EE70995B6801E1EFA3",
    "w20-conformal-shoot-flag-symmetric-fixed-time.md": "D6375AC6B3C9C48A57269653868624CB51649A99F0EBBFB8DC900E29396723B7"
  }
}
''')

CAP = "w20-conformal-shoot-flag-cap-majorant.py"
FLOW = "w20-cap-shooting-flag-validator.py"
ROOT_TEST = "w20-cap-shooting-flag-krawczyk.py"
EXACT = "w20-cap-shooting-flag-rational-check.py"
GEOMETRY = "w20-conformal-compare-flag-general-box.js"
NOMIZU = "w20-ode-multitwist-flag-nomizu-check.py"
NUMERICS = "numerical-exploration.py"
PREFIX = "w20-cap-shooting-flag-"
ALPHA = Fraction(247976859883368044686315079332527,
                 2596148429267413814265248164610048)
BETA = Fraction(236696180595019440104046978422827173381464177735,
                 2451992865385422062416048295294642203144688238592)


def extract(directory):
    for name, (expected, newlines, text) in PAYLOADS.items():
        data = text.encode("utf-8")
        if newlines == "CRLF":
            data = data.replace(b"\n", b"\r\n")
        actual = hashlib.sha256(data).hexdigest().upper()
        if actual != expected:
            raise RuntimeError("Embedded source hash mismatch: " + name)
        (directory / name).write_bytes(data)
        if name.endswith(".py"):
            compile(data, name, "exec")
    return len(PAYLOADS)


def run(directory, label, command):
    print("START " + label, flush=True)
    env = os.environ.copy()
    env.pop("PYTHONOPTIMIZE", None)
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    log = directory / (label + ".log")
    start = time.monotonic()
    with log.open("w", encoding="utf-8") as stream:
        result = subprocess.run(command, cwd=directory, env=env,
                                stdout=stream, stderr=subprocess.STDOUT)
    if result.returncode:
        tail = "\n".join(log.read_text(encoding="utf-8").splitlines()[-25:])
        raise RuntimeError(label + " failed (exit " + str(result.returncode)
                           + "):\n" + tail)
    print("PASS " + label + " (" + str(round(time.monotonic() - start, 1))
          + " seconds)", flush=True)


def replay(directory, args, node):
    count = extract(directory)
    print("Verified " + str(count) + " embedded source/data hashes.", flush=True)
    py = [sys.executable, "-B"]
    if args.numerics:
        run(directory, "numerical-exploration", py + [NUMERICS])
        evidence = json.loads((directory / "numerical-evidence.json")
                              .read_text(encoding="utf-8"))
        return {"status": evidence["status"], "embedded_sources_verified": count,
                "manuscript_residual_inf": evidence["reference"]["residual_inf"],
                "refined_check_residual_inf": evidence["refined_check_residual_inf"],
                "scope": "Numerical refinement and convergence evidence only.",
                "outputs": ["numerical-evidence.json", "numerical-parameters.csv",
                            "numerical-convergence.csv", "numerical-refinement.csv",
                            "numerical-candidate.csv", "numerical-candidate.tex"]}
    run(directory, "cap-majorants", py + [CAP])
    run(directory, "orbit-ricci", py + [NOMIZU])
    run(directory, "curvature-box", [node, GEOMETRY])
    if args.quick:
        return {"status": "QUICK CHECK PASS; MATCHING ROOT NOT REPLAYED",
                "embedded_sources_verified": count,
                "scope": "Cap majorants and exact geometric checks only."}

    def flow(side):
        run(directory, "flow-" + side,
            py + [FLOW, "--side", side, "--rad", "1e-7", "--order", "8",
                  "--maxh", "0.03125", "--output", PREFIX + side + "-certificate.json",
                  "--trace", PREFIX + side + "-trace.jsonl"])

    with ThreadPoolExecutor(max_workers=2) as pool:
        jobs = [pool.submit(flow, side) for side in ("L", "R")]
        for job in jobs:
            job.result()
    run(directory, "interval-root", py + [ROOT_TEST])
    run(directory, "exact-root", py + [EXACT])
    certificate = json.loads((directory / (PREFIX + "rational-certificate.json"))
                             .read_text(encoding="utf-8"))
    alpha = max(map(Fraction, certificate["contraction_upper_bounds"]))
    beta = max(map(Fraction, certificate["normalized_offset_upper_bounds"]))
    if not (alpha < Fraction(1, 10) and beta < Fraction(1, 10)):
        raise RuntimeError("Exact matching inequalities failed")
    if alpha != ALPHA or beta != BETA:
        raise RuntimeError("Replay differs from the exact manuscript constants")
    if certificate["step_counts"] != {"L": 231, "R": 162}:
        raise RuntimeError("Replay step counts differ from the manuscript")
    import numpy as np
    return {"status": "FULL COMPUTATIONAL PROOF REPLAY PASS",
            "embedded_sources_verified": count,
            "step_counts": certificate["step_counts"],
            "alpha": str(alpha), "beta": str(beta),
            "strict_bound": "1/10", "python": sys.version.split()[0],
            "numpy": np.__version__}


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                    formatter_class=argparse.RawDescriptionHelpFormatter)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--quick", action="store_true")
    mode.add_argument("--numerics", action="store_true",
                      help="reproduce exploratory numerical evidence, not the proof")
    parser.add_argument("--output", type=Path,
                        help="retain generated files in a new or empty directory")
    parser.add_argument("--node", help="path to a BigInt-capable Node executable")
    args = parser.parse_args()
    verifier_sha256 = hashlib.sha256(
        Path(__file__).read_bytes().replace(b"\r\n", b"\n")
    ).hexdigest().upper()
    if sys.flags.optimize:
        parser.error("Assertions are part of the proof: do not use -O/-OO")
    if sys.float_info.radix != 2 or sys.float_info.mant_dig != 53:
        parser.error("The global validator requires IEEE754 binary64 floats")
    try:
        import numpy as np
    except ImportError:
        parser.error("NumPy is required; the archived version is 2.3.5")
    if np.finfo(np.float64).nmant != 52 or np.nextafter(0., 1.) <= 0.:
        parser.error("The global validator requires binary64 with gradual underflow")
    node = None if args.numerics else shutil.which(args.node or "node")
    if node is None and not args.numerics:
        parser.error("Node is required for the exact BigInt curvature check")
    if args.output is None:
        with tempfile.TemporaryDirectory(prefix="flag-shrinker-") as temporary:
            directory = Path(temporary)
            print("Working directory: " + str(directory), flush=True)
            result = replay(directory, args, node)
    else:
        directory = args.output.resolve()
        if directory.exists() and (not directory.is_dir() or any(directory.iterdir())):
            parser.error("--output must be a new or empty directory")
        directory.mkdir(parents=True, exist_ok=True)
        print("Working directory: " + str(directory), flush=True)
        result = replay(directory, args, node)
    result["verifier_sha256"] = verifier_sha256
    if args.output is not None:
        (directory / "summary.json").write_text(json.dumps(result, indent=2),
                                               encoding="utf-8")
    print(json.dumps(result, indent=2), flush=True)


if __name__ == "__main__":
    main()

